Cyber-Risks in Paper Voting

Paper ballot voting with its fully-reviewable paper-trail is usually considered as more secure than their e-voting counterparts, given the large number of recent incidents. In this work, we explore the security of paper voting and show that paper voting, as it is implemented today, is surprisingly vulnerable to cyber-attacks. In particular, the aggregation methods of preliminary voting results of various countries rely on insecure communication channels like telephone, fax or non-secure e-mail. Furthermore, regulations typically do not mandate the use of secure channels for the transmission of preliminary results. We illustrate that preliminary results, despite their temporary nature, may have a severe impact on real-world decisions during the 3 to 30 days window until the final results are declared. An attacker exploiting this discrepancy can, e.g., benefit from stock market manipulation or call into question the legitimacy of the elections. This work investigates the cyber-risks in paper voting in a systematic manner by reviewing procedures in several countries (Estonia, France, Germany, the United Kingdom, and the United States of America) and through a comprehensive case-study of Switzerland. We examine the transmission systems currently in use through inquires from election officials. Moreover, we illustrate the feasibility of attacks by analyzing the frequent historical discrepancies between preliminary and final results. Considering our results and recent reports about easily modifiable preliminary results in Germany and the Netherlands, we conjecture similar weaknesses in other countries as well.

==> data/Brexit_23_06_2016/download.py <==
#!/usr/bin/env python
import csv
import lzma
import struct
import itertools
import numpy as np
import urllib.request
from datetime import datetime, timedelta

from io import BytesIO


def bi5_to_list(data_compressed, fmt):
    chunk_size = struct.calcsize(fmt)
    data = []
    with lzma.open(BytesIO(data_compressed)) as f:
        while True:
            chunk = f.read(chunk_size)
            if chunk:
                data.append(struct.unpack(fmt, chunk))
            else:
                break
    return data


def create_sensible_data(data, starttime):
    result = []
    for d in data:
        result.append([
            starttime + timedelta(microseconds=d[0]*1000),
            float(d[1]) / 100000,
            float(d[2]) / 100000,
            d[3],
            d[4]
        ])
    return result


def download(url):
    # custom header
    headers = {}
    headers['User-Agent'] = "Mozilla/5.0 (X11; Linux i686) AppleWebKit/537.17 (KHTML, like Gecko) Chrome/24.0.1312.27 Safari/537.17"

    req = urllib.request.Request(url, headers = headers)
    ans = urllib.request.urlopen(req)

    return ans.read()


# PARAM: month starts counting at 1: 1 = Jan, 12 = Dec
def download_and_format(currency, year, month, day, hour):
    req_dict= {
        "currency": currency,
        "year": year,
        "month": month - 1,  # month starts coutning at 0: 0 = Jan, 11 = Dec
        "day": day,
        "hour": hour,
    }

    url = url = "http://www.dukascopy.com/datafeed/{currency:}/{year:02d}/{month:02d}/{day:02d}/{hour:02d}h_ticks.bi5".format(**req_dict)
    print(url)
    data_compressed = download(url)

    if data_compressed == b'':
        print("WARNING: empty server answer. Return 'None'")
        return None

    # decompress
    data_unformated = bi5_to_list(data_compressed, '>3I2f')

    # format
    starttime = datetime(year, month, day, hour=hour)
    data = create_sensible_data(data_unformated, starttime)

    return data


outfile = 'GBPUSD.csv'
currency = "GBPUSD"


accumulated_data = []

with open('GBPUSD.csv', 'w') as csvfile:
    writer = csv.writer(csvfile, delimiter=',', quotechar='\'', quoting=csv.QUOTE_MINIMAL)

    writer.writerow(["time", "ask price", "bid price", "ask volume", "bid volume"])

    for year,month,day,hour in itertools.product([2016], [6], [23,24], range(24)):
        req_dict= {
            "currency": currency,
            "year": year,
            "month": month,
            "day": day,
            "hour": hour,
        }
        data = download_and_format(**req_dict)
        if data is not None:
            writer.writerows(data)
            accumulated_data.append(data)

accumulated_data = np.vstack(accumulated_data)


# visualization
import pandas as pd
from matplotlib import pyplot as plt
df = pd.read_csv(outfile, parse_dates=['time'], index_col="time")
df.plot(y=["ask price","bid price"])
plt.show()

==> data/Brexit_23_06_2016/format.py <==
import csv
import numpy as np
import pandas as pd
from matplotlib import pyplot as plt


def take_average(df, steps):
    # values
    values = df.values
    values = values[:- (len(values) % steps)]
    values = values.reshape(len(values)//steps, steps, *(values.shape[1:]))
    values = values.mean(axis=1)
    end_values = values[-(len(values) % steps):].mean(axis=0)
    values = np.vstack((values, end_values))

    # index:
    a = df.index.values.astype(np.int64)
    a = a[:- (len(a) % steps)]
    a = a.reshape(len(a)//steps, steps, *(a.shape[1:]))
    a = a.mean(axis=1).astype(np.int64)

    end_a = a[-(len(a) % steps):].mean().astype(np.int64)
    a = np.append(a, end_a)

    ret = pd.DataFrame(data=values, index=a, columns=df.columns)
    ret.index = pd.to_datetime(ret.index, unit='ns')
    ret.index.name = df.index.name

    return ret


infile = 'GBPUSD.csv'

df = pd.read_csv(infile, parse_dates=['time'], index_col="time")

df = take_average(df, 100)

simple_frame = df.loc[:, ['ask price']]

# simple_frame.plot()
# plt.show()

print(simple_frame)


simple_frame.to_csv("plot_data.csv",line_terminator="\n")

==> data/Brexit_23_06_2016/plot.py <==
import numpy as np
import pandas as pd
import matplotlib
import matplotlib.collections as collections
import matplotlib.dates as mdates
import matplotlib.pyplot as plt
from datetime import datetime

# infile = "plot_data.csv"
infile = "GBPUSD.csv"
outfile = "plot.pdf"

begin_of_time = np.datetime64('1970-01-01T00:00:00Z')
norm = np.timedelta64(1, 's')
datetime64todatetime = lambda a: datetime.utcfromtimestamp( (a - begin_of_time) / norm)


# use LaTeX fonts in the plot
plt.rc('text', usetex=True)
plt.rc('font', family='serif')

# prepare data
df = pd.read_csv(infile, parse_dates=['time'], index_col="time")

y = df[['ask price']].values.astype(np.float64)
x = df.index.values + np.timedelta64(1,"h") # make greenwich time
# x_datetime = [ datetime64todatetime(a) for a in df.index.values]
# pd.to_datetime(df.index.values, utc=True)

print(min(df[['ask price']]))

# print(x_datetime)


fig = plt.figure(num=None, figsize=(5, 3), dpi=80, facecolor='w', edgecolor='k')
# fig = plt.gcf()
ax = plt.gca()

plt.plot(x,y, linewidth=0.5)

arrowstyle = dict(facecolor='black', shrink=0.00, width=0.5, headwidth=4, headlength=5)
ax.annotate('polls closed',
            xy=(np.datetime64('2016-06-23T22:00:00Z'), 1.48807), xycoords='data',
            xytext=(np.datetime64('2016-06-23T22:00:00Z') - np.timedelta64(12, "h"), 1.425), textcoords='data',
            arrowprops=arrowstyle,
            horizontalalignment='right', verticalalignment='top')

ax.annotate(r'first results'+'\n'+r'(Sunderland, EU leave)',
            xy=(np.datetime64('2016-06-24T00:00:00Z'), 1.48513), xycoords='data',
            xytext=(np.datetime64('2016-06-23T22:00:00Z') - np.timedelta64(12, "h"), 1.394), textcoords='data',
            arrowprops=arrowstyle,
            horizontalalignment='right', verticalalignment='top')


ax.annotate('historic low since 1985',
            xy=(np.datetime64('2016-06-24T05:28:00Z'), 1.32306), xycoords='data',
            xytext=(np.datetime64('2016-06-23T22:00:00Z') - np.timedelta64(12, "h"), 1.35), textcoords='data',
            arrowprops=arrowstyle,
            horizontalalignment='right', verticalalignment='top')

ax.annotate('PM\nannounces\nresult',
            xy=(np.datetime64('2016-06-24T08:15:00Z'), 1.36966), xycoords='data',  # 1.37845
            xytext=(np.datetime64('2016-06-24T08:15:00Z'), 1.46), textcoords='data',
            arrowprops=arrowstyle,
            horizontalalignment='center', verticalalignment='bottom', multialignment='center')


# plt.grid()
ax.set_xlim(np.datetime64('2016-06-22T00:00:00Z'), np.datetime64('2016-06-24T12:00:00Z'))
# ax.set_ylim(1.310, 1.51)

# format the ticks
ax.tick_params(axis='x', which='major', labelsize=8)
ax.tick_params(axis='y', which='major', labelsize=9)

xticks = [np.datetime64('2016-06-22T00:00:00Z') + np.timedelta64(6*i, "h") for i in range(12)]
ax.set_xticks( xticks )
ax.set_xticklabels( [datetime64todatetime(a).strftime("%H:%M") for a in xticks])
# ax.set_xticklabels( [datetime64todatetime(a).strftime("%d-%m") for a in xticks] )
# ax.xaxis.set_minor_locator(matplotlib.ticker.MultipleLocator(1))
# ax.xaxis.set_major_formatter(days_fmt)

# source annotation
# ax.text(x=np.datetime64('2016-06-23T19:50:00'), y=1.309, s=r'source: dukascopy.com', fontsize=9, color='grey')
ax.text(x=np.datetime64('2016-06-22T01:00:00'), y=1.318, s=r'source: dukascopy', fontsize=6, color='grey')

# set labels (LaTeX can be used)
plt.title(r'\textbf{British Pound Exchange Rate after Brexit}', fontsize=11)
plt.xlabel(r'\textbf{22 June 2016~~~~~~~~~23 June 2016~~~~~~~~~~~~24 June 2016}', fontsize=10)
plt.ylabel(r'\textbf{GBP/USD}', fontsize=11)
fig.savefig(outfile, bbox_inches='tight')
#plt.show()

# save as PDF


==> data/goldstandart_Nov_2015/download.py <==
#!/usr/bin/env python
import csv
import time
import lzma
import struct
import itertools
import urllib.request
from datetime import datetime, timedelta

from io import BytesIO


def bi5_to_list(data_compressed, fmt):
    chunk_size = struct.calcsize(fmt)
    data = []
    with lzma.open(BytesIO(data_compressed)) as f:
        while True:
            chunk = f.read(chunk_size)
            if chunk:
                data.append(struct.unpack(fmt, chunk))
            else:
                break
    return data


def create_sensible_data(data, starttime):
    result = []
    for d in data:
        result.append([
            starttime + timedelta(microseconds=d[0]*1000),
            float(d[1]) / 100000,
            float(d[2]) / 100000,
            d[3],
            d[4]
        ])
    return result


def download(url):
    # custom header
    headers = {}
    headers['User-Agent'] = "Mozilla/5.0 (X11; Linux i686) AppleWebKit/537.17 (KHTML, like Gecko) Chrome/24.0.1312.27 Safari/537.17"

    req = urllib.request.Request(url, headers = headers)
    ans = urllib.request.urlopen(req)

    return ans.read()


# PARAM: month starts counting at 1: 1 = Jan, 12 = Dec
def download_and_format(currency, year, month, day, hour):
    req_dict= {
        "currency": currency,
        "year": year,
        "month": month - 1,  # month starts coutning at 0: 0 = Jan, 11 = Dec
        "day": day,
        "hour": hour,
    }

    url = url = "http://www.dukascopy.com/datafeed/{currency:}/{year:02d}/{month:02d}/{day:02d}/{hour:02d}h_ticks.bi5".format(**req_dict)
    # url = url = "http://18.130.88.85/datafeed/{currency:}/{year:02d}/{month:02d}/{day:02d}/{hour:02d}h_ticks.bi5".format(**req_dict)
    print(url)
    data_compressed = download(url)

    if data_compressed == b'':
        print("   WARNING: empty server answer. Return 'None'")
        return None

    # decompress
    data_unformated = bi5_to_list(data_compressed, '>3I2f')

    # format
    starttime = datetime(year, month, day, hour=hour)
    data = create_sensible_data(data_unformated, starttime)

    return data


# currency = "EURCHF"
# currency = "GBPCHF"
# currency = "USDCHF"
currency = "XAUUSD"
outfile = currency+'.csv'

timeout = 0.5

"""
with open(outfile, 'w') as csvfile:
    writer = csv.writer(csvfile, delimiter=',', quotechar='\'', quoting=csv.QUOTE_MINIMAL)

    writer.writerow(["time", "ask price", "bid price", "ask volume", "bid volume"])

    # schenenbeitritt 2005:
    # da_range = ([2005], [6], [5,6,7], range(24))

    # EU beitritt
    # da_range = ([2001], [3], [3,4,5], range(24))

    # Grundkeinkommen
    # da_range = ([2013], [10], [3,4,5], range(24)) # 0.3 % change

    # 19.5.19
    # da_range = ([2019], [5], [18,19,20], range(24))

    # 10.2.19
    # da_range = ([2019], [10], [1,2,3], range(24))

    # da_range = ([2018], [11], [24,25,26], range(24))

    # da_range = ([2018], [6], [9,10,11], range(24))

    # ecopop
    da_range = ([2014], [10,11,12], range(1,31), range(24))

    # masseneinwanderung
    # da_range = ([2014], [2], [8,9,10], range(24))

    # da_range = ([2006], [11], [25,26,27], range(24))

    da_range = ([2014], [10,11,12], range(1,32), range(24))
    da_range = ([2014], [12], range(24,32), range(24))
    for year,month,day,hour in itertools.product(*da_range):
        if month == 11 and day == 31:
            continue
        req_dict= {
            "currency": currency,
            "year": year,
            "month": month,
            "day": day,
            "hour": hour,
        }
        data = download_and_format(**req_dict)
        if data is not None:
            writer.writerows(data)
        time.sleep(timeout)
"""

# visualization
import pandas as pd
from matplotlib import pyplot as plt
df = pd.read_csv(outfile, parse_dates=['time'], index_col="time")
df.plot(y=["ask price","bid price"])
plt.show()

==> data/goldstandart_Nov_2015/format.py <==
import csv
import numpy as np
import pandas as pd
from matplotlib import pyplot as plt


def take_average(df, steps):
    # values
    values = df.values
    values = values[:- (len(values) % steps)]
    values = values.reshape(len(values)//steps, steps, *(values.shape[1:]))
    values = values.mean(axis=1)
    end_values = values[-(len(values) % steps):].mean(axis=0)
    values = np.vstack((values, end_values))

    # index:
    a = df.index.values.astype(np.int64)
    a = a[:- (len(a) % steps)]
    a = a.reshape(len(a)//steps, steps, *(a.shape[1:]))
    a = a.mean(axis=1).astype(np.int64)

    end_a = a[-(len(a) % steps):].mean().astype(np.int64)
    a = np.append(a, end_a)

    ret = pd.DataFrame(data=values, index=a, columns=df.columns)
    ret.index = pd.to_datetime(ret.index, unit='ns')
    ret.index.name = df.index.name

    return ret


infile = 'XAUUSD.csv'

df = pd.read_csv(infile, parse_dates=['time'], index_col="time")

df = take_average(df, 1000)

simple_frame = df.loc[:,['ask price']]

simple_frame.plot()
plt.show()

simple_frame.to_csv("plot_data.csv",line_terminator="\n")

==> data/goldstandart_Nov_2015/plot.py <==
import numpy as np
import pandas as pd
import locale
import threading
import matplotlib
import matplotlib.collections as collections
import matplotlib.dates as mdates
import matplotlib.pyplot as plt
from datetime import datetime
from contextlib import contextmanager


LOCALE_LOCK = threading.Lock()

@contextmanager
def setlocale(name):
    with LOCALE_LOCK:
        saved = locale.setlocale(locale.LC_ALL)
        try:
            yield locale.setlocale(locale.LC_ALL, name)
        finally:
            locale.setlocale(locale.LC_ALL, saved)

days_fmt = mdates.DateFormatter('%d-%M')
begin_of_time = np.datetime64('1970-01-01T00:00:00Z')
norm = np.timedelta64(1, 's')
datetime64todatetime = lambda a: datetime.utcfromtimestamp( (a - begin_of_time) / norm)


# infile = "plot_data.csv"
infile = "XAUUSD.csv"
outfile = "plot.pdf"

# use LaTeX fonts in the plot
plt.rc('text', usetex=True)
plt.rc('font', family='serif')

# prepare data
df = pd.read_csv(infile, parse_dates=['time'], index_col="time")

y = df[['ask price']].values.astype(np.float64)*1000
x = df.index.values # .astype(np.int64)
# x_datetime = [ datetime64todatetime(a) for a in df.index.values]
# pd.to_datetime(df.index.values, utc=True)

# find jumps
jumps = []
last_x = x[0]
last_y = y[0]
for ex, ey in zip(x,y):
    if ex - last_x > np.timedelta64(50000,'s'):  # 1000 seconds
        jumps.append( ( (last_x, ex), (last_y,ey) ) )
    last_x = ex
    last_y = ey


fig = plt.figure(num=None, figsize=(12, 3), dpi=80, facecolor='w', edgecolor='k')
# fig = plt.gcf()
ax = plt.gca()

# referendum
ax.axvline(x=np.datetime64('2014-11-30T12:00:00Z'), ymin=0.00, ymax=0.8, color="black")
ax.text(x=np.datetime64('2014-11-30T00:00:00Z') - np.timedelta64(4*24,"h"), y=12380, s=r'\textbf{Referendum}', fontsize=12)


plt.plot(x,y, linewidth=0.5)

# overlays
alpha = 0.2
color = 'grey'
ax.axvspan(np.datetime64('2014-10-03T18:00:00Z'), np.datetime64('2014-10-06T00:00:00Z'), alpha=alpha, color=color)
ax.axvspan(np.datetime64('2014-10-10T18:00:00Z'), np.datetime64('2014-10-13T00:00:00Z'), alpha=alpha, color=color)
ax.axvspan(np.datetime64('2014-10-17T18:00:00Z'), np.datetime64('2014-10-20T00:00:00Z'), alpha=alpha, color=color)
ax.axvspan(np.datetime64('2014-10-24T18:00:00Z'), np.datetime64('2014-10-27T00:00:00Z'), alpha=alpha, color=color)
ax.axvspan(np.datetime64('2014-10-31T18:00:00Z'), np.datetime64('2014-11-03T00:00:00Z'), alpha=alpha, color=color)
ax.axvspan(np.datetime64('2014-11-07T18:00:00Z'), np.datetime64('2014-11-10T00:00:00Z'), alpha=alpha, color=color)
ax.axvspan(np.datetime64('2014-11-14T18:00:00Z'), np.datetime64('2014-11-17T00:00:00Z'), alpha=alpha, color=color)
ax.axvspan(np.datetime64('2014-11-21T18:00:00Z'), np.datetime64('2014-11-24T00:00:00Z'), alpha=alpha, color=color)

ax.axvspan(np.datetime64('2014-11-28T18:00:00Z'), np.datetime64('2014-12-01T00:00:00Z'), alpha=alpha, color=color)

ax.axvspan(np.datetime64('2014-12-05T18:00:00Z'), np.datetime64('2014-12-08T00:00:00Z'), alpha=alpha, color=color)
ax.axvspan(np.datetime64('2014-12-12T18:00:00Z'), np.datetime64('2014-12-15T00:00:00Z'), alpha=alpha, color=color)
ax.axvspan(np.datetime64('2014-12-19T18:00:00Z'), np.datetime64('2014-12-22T00:00:00Z'), alpha=alpha, color=color)

# colored jumps
weekend_in_question = np.datetime64('2014-11-29T18:00:00Z')
for i,(jmp_x,jmp_y) in enumerate(jumps):
    if ( infile == "plot_data.csv" and (i == 11 or i == 12) ) or ( infile == "XAUUSD.csv" and (i == 8) ):
        plt.plot(jmp_x, jmp_y, color='red')
        continue
    plt.plot(jmp_x, jmp_y, color='lime')

ax.set_xlim(np.min(x), np.max(x))

# format the ticks
with setlocale('C'):
    xticks = [ np.datetime64('2014-10-06T00:00:00Z') + np.timedelta64(7*i, "D") for i in range(12)]
ax.set_xticks( xticks )
# ax.set_xticklabels( [datetime64todatetime(a).strftime("%d. %b") for a in xticks] )
ax.set_xticklabels( [datetime64todatetime(a).strftime("%d-%b") for a in xticks] )
ax.xaxis.set_minor_locator(matplotlib.ticker.MultipleLocator(1))
# ax.xaxis.set_major_formatter(days_fmt)

# source annotation
ax.text(x=np.datetime64('2014-12-15T12:00:00'), y=11320, s=r'source:~dukascopy', fontsize=8, color='grey')

# set labels (LaTeX can be used)
plt.title(r'\textbf{Gold Price 2014}', fontsize=12)
plt.xlabel(r'\textbf{2014 (year)}', fontsize=12)
plt.ylabel(r'\textbf{XAU/USD}', fontsize=11)
# plt.show()

# save as PDF
fig.savefig(outfile, bbox_inches='tight')
